Efficiently Upgrading Multilingual Machine Translation Models to Support More Languages

With multilingual machine translation (MMT) models continuing to grow in size and number of supported languages, it is natural to reuse and upgrade existing models to save computation as data becomes available in more languages. However, adding new languages requires updating the vocabulary, which complicates the reuse of embeddings. The question of how to reuse existing models while also making architectural changes to provide capacity for both old and new languages has also not been closely studied. In this work, we introduce three techniques that help speed up effective learning of the new languages and alleviate catastrophic forgetting despite vocabulary and architecture mismatches. Our results show that by (1) carefully initializing the network, (2) applying learning rate scaling, and (3) performing data up-sampling, it is possible to exceed the performance of a same-sized baseline model with 30% computation and recover the performance of a larger model trained from scratch with over 50% reduction in computation. Furthermore, our analysis reveals that the introduced techniques help learn the new directions more effectively and alleviate catastrophic forgetting at the same time. We hope our work will guide research into more efficient approaches to growing languages for these MMT models and ultimately maximize the reuse of existing models.

==> others/plot_bleu_at_updates.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.style.use('seaborn')

best_bleus = [16.64, 31.92, 32.23 ,32.56]# 32.70, 32.83]
no_lr_scale = [16.6, 31.5, 31.9, 32.3]
no_upsample = [16.6, 31.0, 31.5, 31.9]
from_scratch = [0, 25.73,29.26,30.72]
best_bleus = best_bleus[1:]
no_lr_scale = no_lr_scale[1:]
no_upsample = no_upsample[1:]
from_scratch = from_scratch[1:]
xlabels = ["0k", "10k", "20k", "30k"]
xlabels = xlabels[1:]
plt.figure(figsize=(6, 4.5))
plt.plot(range(len(xlabels)), best_bleus, marker="^", color='C1', label='Mt25$_{wide}$', markersize=12)
plt.plot(range(len(xlabels)), no_lr_scale, marker="v", color='C2', label='Mt25$_{wide}$ no lr scaling', markersize=12)
plt.plot(range(len(xlabels)), no_upsample, marker="s", color='C3', label='Mt25$_{wide}$ no up-sampling', markersize=12)
plt.plot(range(len(xlabels)), from_scratch, marker="X", color='C4', label='M25$_{wide}$', markersize=12)
plt.axhline(y=32.8, color="C5", label="M25$_{wide}^{@100k}$", linewidth=2, linestyle='--')
plt.xticks(range(len(xlabels)), xlabels, fontsize=14)
plt.xlabel("Updates", fontsize=14)
plt.ylabel("spBLEU", fontsize=14)
plt.legend(fontsize=13, loc='lower center', bbox_to_anchor=(0.5, 1.05),
          ncol=2)
plt.tight_layout()
plt.savefig("spBLEU_vs_updates.pdf")



==> others/plot_delta_bleu_vocab_substitution.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.style.use('seaborn')

labels = ['High', 'Mid', 'Low', 'V_Low']

# mt25_wide
# bleu_drop_wo_lr = [-4.81, -7.85, -13.27, -8.55]
# bleu_drop_w_lr = [-2.1, -2.81, -7.81, -3.4]

# mt25
bleu_drop_wo_lr = [-0.48, -0.79, -2.06, -0.75]
bleu_drop_w_lr = [-0.27, -0.47, -1.27, -0.45]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots(figsize=(6, 4))
rects1 = ax.bar(x - width/2, bleu_drop_wo_lr, width, label='W/O LR Scaling')
rects2 = ax.bar(x + width/2, bleu_drop_w_lr, width, label='W/ LR Scaling')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('$\Delta$ spBLEU', fontsize=14)
ax.set_title('$\Delta$ spBLEU after embedding substitution', fontsize=14)
ax.set_xticks([0, 1, 2, 3])
ax.set_xticklabels(labels, fontsize=14)
ax.legend(fontsize=14)

fig.tight_layout()

plt.show()
plt.savefig("bleu_drop_mt25.pdf")

==> others/plot_fro_norm.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

layers = ["$L_{0}$", "$L_{1}$", "$L_{2}$", "$L_{3}$",
          "$L_{4}$", "$L_{5}$", "$L_{6}$", "$L_{7}$",
          "$L_{8}$", "$L_{9}$", "$L_{10}$", "$L_{11}$", ]
norms = ["$\|\|M1-M\|\|_e$", "$\|\|M1-M2\|\|_e$", "$\|\|M2-M\|\|_e$",
           "$\|\|M1-M\|\|_d$", "$\|\|M1-M2\|\|_d$", "$\|\|M2-M\|\|_d$"]

w_lr_scale = np.array([[22.63, 76.99, 80.92, 22.62, 112.71, 118.21],
[18.64, 81.78, 85.60, 18.81, 118.68, 121.49],
[16.88, 88.99, 91.57, 18.15, 117.78, 118.58],
[16.84, 91.05, 93.86, 17.78, 114.71, 115.07],
[16.70, 86.93, 89.12, 17.75, 113.42, 113.66],
[16.52, 82.21, 84.63, 18.10, 114.99, 114.98],
[16.44, 81.51, 83.69, 17.67, 119.56, 119.24],
[15.55, 83.48, 85.25, 17.49, 124.05, 123.47],
[15.90, 87.59, 89.60, 17.87, 131.93, 131.41],
[18.63, 91.82, 96.25, 18.21, 134.93, 134.84],
[18.01, 92.14, 95.71, 18.44, 139.87, 139.13],
[18.26, 91.34, 94.68, 18.52, 140.36, 140.10]])

wo_lr_scale = np.array([[28.5,20.4,28.7,32.7,25.6,32.6],
[26.6,21.5,26.6,31.8,30.2,31.9],
[26.6,22.1,26.5,30.2,31.7,29.8],
[26.5,22.7,26.3,29.8,32.2,29.4],
[25.5,23.1,25.5,29.7,32.7,29.3],
[24.9,23.1,24.9,30.2,33.3,30.0],
[24.8,23.1,24.7,31.3,35.5,31.2],
[24.3,23.7,24.2,32.2,37.0,32.0],
[24.8,24.2,24.6,33.7,39.0,33.5],
[26.1,23.1,26.0,34.3,40.8,34.3],
[25.9,22.6,25.8,35.5,41.4,35.6],
[25.9,21.7,25.9,36.4,42.9,36.5],])

def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", show_cbar=False, **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Parameters
    ----------
    data
        A 2D numpy array of shape (M, N).
    row_labels
        A list or array of length M with the labels for the rows.
    col_labels
        A list or array of length N with the labels for the columns.
    ax
        A `matplotlib.axes.Axes` instance to which the heatmap is plotted.  If
        not provided, use current axes or create a new one.  Optional.
    cbar_kw
        A dictionary with arguments to `matplotlib.Figure.colorbar`.  Optional.
    cbarlabel
        The label for the colorbar.  Optional.
    **kwargs
        All other arguments are forwarded to `imshow`.
    """

    if not ax:
        ax = plt.gca()

    # Plot the heatmap
    # im = ax.imshow(data, vmin=20, vmax=140, **kwargs)
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, fraction=0.046, pad=0.05, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # Show all ticks and label them with the respective list entries.
    ax.set_xticks(np.arange(data.shape[1]), labels=col_labels)
    ax.set_yticks(np.arange(data.shape[0]), labels=row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=True, bottom=False,
                   labeltop=True, labelbottom=False)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=90, ha="right",)
            #  rotation_mode="anchor"

    # Turn spines off and create white grid.
    ax.spines[:].set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)

    return im, None# cbar

fig, axes = plt.subplots(1,2,figsize=(6, 4))
im, cbar = heatmap(wo_lr_scale, layers, norms, ax=axes[0],
                   cmap="YlGn")
im, cbar = heatmap(w_lr_scale, layers, norms, ax=axes[1],
                   cmap="YlGn", show_cbar=True)
# im = axes.imshow(w_lr_scale)


# Show all ticks and label them with the respective list entries
axes[0].set_xticks(np.arange(len(norms)), labels=norms, fontsize=12)
axes[1].set_xticks(np.arange(len(norms)), labels=norms, fontsize=12)
axes[0].set_yticks(np.arange(len(layers)), labels=layers)

axes[0].set_xlabel("w/o LR scaling", fontsize=13)
axes[1].set_xlabel("w/ LR scaling", fontsize=13)

# Rotate the tick labels and set their alignment.
# plt.setp(axes[0].get_xticklabels(), rotation=45, ha="right",
#          rotation_mode="anchor")
         

# Loop over data dimensions and create text annotations.
# for i in range(len(layers)):
#     for j in range(len(norms)):
#         text = ax.text(j, i, w_lr_scale[i, j],
#                        ha="center", va="center", color="w")

# ax.set_title("Harvest of local farmers (in tons/year)")
fig.tight_layout()
plt.savefig("fro_norm.pdf")
